Photorealistic Facial Texture Inference Using Deep Neural Networks

We present a data-driven inference method that can synthesize a photorealistic texture map of a complete 3D face model given a partial 2D view of a person in the wild. After an initial estimation of shape and low-frequency albedo, we compute a high-frequency partial texture map, without the shading component, of the visible face area. To extract the fine appearance details from this incomplete input, we introduce a multi-scale detail analysis technique based on mid-layer feature correlations extracted from a deep convolutional neural network. We demonstrate that fitting a convex combination of feature correlations from a high-resolution face database can yield a semantically plausible facial detail description of the entire face. A complete and photorealistic texture map can then be synthesized by iteratively optimizing for the reconstructed feature correlations. Using these high-resolution textures and a commercial rendering framework, we can produce high-fidelity 3D renderings that are visually comparable to those obtained with state-of-the-art multi-view face capture systems. We demonstrate successful face reconstructions from a wide range of low resolution input images, including those of historical figures. In addition to extensive evaluations, we validate the realism of our results using a crowdsourced user study.

==> figures/shrinkpdf.sh <==
#!/bin/bash
while test $# -gt 0 ;
do
     case $1 in
	*.pdf)
	    /usr/local/bin/gs -dPDFSETTINGS=/prepress -dCompatibilityLevel=1.4 -dNOPAUSE -dQUIET -dBATCH -sDEVICE=pdfwrite -dSAFER -sOutputFile=${1%.pdf}.s.pdf $1
	    mv ${1%.pdf}.s.pdf $1
	    ;;
	*)
	    echo "File $1 not recognised, skipping"
	    ;;
	esac
     shift
done
# end of script.
